A Fricke transformation for cubic-residue eta products of level 13

We prove an explicit Fricke transformation for the two-dimensional space generated by normalized reciprocal products on the cubic-residue cosets modulo 13. The transformation matrix is a scalar multiple of a matrix of differences of cubic Gaussian periods. Its projective action is defined over the cyclic cubic field, whereas the normalized matrix is defined over the real cyclotomic field. The proof uses generalized eta functions, a modular unit of degree two on $X_1(13)$, and a five-coefficient identity. A separate divisor argument lifts the projective transformation to the asserted linear transformation. We also record the Fricke images at an arbitrary prime $p\equiv1\pmod3$ and prove that their normalized sine constants belong to the associated cyclic cubic subfield.

==> anc/verify_level13.py <==
#!/usr/bin/env python3
"""Exact finite checks for the revised level-13 Fricke paper.

Python 3.10+; standard library only. All checks use integer or rational
arithmetic. No numerical evaluation of transcendental functions is used.

The script verifies algebraic identities, the displayed coefficient table,
the two cusp-order rows, and the stated modularity congruences. The analytic
arguments (modularity, the divisor bound, and the scalar-lifting argument)
are supplied in the paper, not certified by this program.

Run: python3 verify_level13.py --order 24 --scan-bound 4000
"""
from __future__ import annotations
import argparse
from fractions import Fraction
from math import isqrt
from typing import Sequence

E = tuple[int, int, int]
ZERO: E = (0, 0, 0)
ONE: E = (1, 0, 0)
ETA: tuple[E, E, E] = ((0, 1, 0), (2, -2, -1), (-3, 1, 1))
COSETS = ((1, 5, 8, 12), (2, 3, 10, 11), (4, 6, 7, 9))


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ArithmeticError(message)


def add(x: E, y: E) -> E:
    return tuple(x[i] + y[i] for i in range(3))  # type: ignore[return-value]


def neg(x: E) -> E:
    return tuple(-a for a in x)  # type: ignore[return-value]


def sub(x: E, y: E) -> E:
    return add(x, neg(y))


def mul(x: E, y: E) -> E:
    """Multiply in Z[e]/(e^3+e^2-4e+1), basis (1,e,e^2)."""
    c = [0] * 5
    for i, a in enumerate(x):
        for j, b in enumerate(y):
            c[i+j] += a*b
    return (c[0]-c[3]+c[4], c[1]+4*c[3]-5*c[4], c[2]-c[3]+5*c[4])


ALPHA = sub(ETA[1], ETA[2])
BETA = sub(ETA[0], ETA[2])
GAMMA = sub(ETA[1], ETA[0])


def smul(a: Sequence[E], b: Sequence[E], n: int) -> list[E]:
    out = [ZERO] * (n+1)
    for i, ai in enumerate(a[:n+1]):
        if ai != ZERO:
            for j, bj in enumerate(b[:n+1-i]):
                if bj != ZERO:
                    out[i+j] = add(out[i+j], mul(ai, bj))
    return out


def products(j: int, n: int) -> list[E]:
    out = [0] * (n+1)
    out[0] = 1
    for k in range(1, n+1):
        if k % 13 in COSETS[j]:
            for r in range(k, n+1):
                out[r] += out[r-k]
    return [(v, 0, 0) for v in out]


def twisted(j: int, n: int) -> list[E]:
    coeff = [ONE, neg(ETA[j]), add((2, 0, 0), ETA[(j-1) % 3]), neg(ETA[j]), ONE]
    out = [ZERO] * (n+1)
    out[0] = ONE
    for k in range(1, n+1):
        old = out
        out = old.copy()
        for r in range(1, 5):
            for i in range(r*k, n+1):
                out[i] = add(out[i], mul(coeff[r], old[i-r*k]))
    return out


def cyclo_reduce(v: Sequence[int], p: int) -> list[int]:
    """Canonical basis 1,z,...,z^(p-2) in Z[z]/Phi_p(z)."""
    c = [0] * p
    for i, a in enumerate(v):
        c[i % p] += a
    return [c[i]-c[p-1] for i in range(p-1)]


def cmul(a: Sequence[int], b: Sequence[int], p: int) -> list[int]:
    out = [0] * (2*p-3)
    for i, ai in enumerate(a):
        if ai:
            for j, bj in enumerate(b):
                if bj:
                    out[i+j] += ai*bj
    return cyclo_reduce(out, p)


def csub(a: Sequence[int], b: Sequence[int]) -> list[int]:
    return [x-y for x, y in zip(a, b)]


def cembed(e: E, eta0: Sequence[int], p: int) -> list[int]:
    square = cmul(eta0, eta0, p)
    return [e[1]*eta0[k] + e[2]*square[k] + (e[0] if k == 0 else 0)
            for k in range(p-1)]


def gauss_checks() -> None:
    p = 13
    periods = []
    signed = []
    squares = {a*a % p for a in range(1, p)}
    for coset in COSETS:
        v, w = [0]*p, [0]*p
        for a in coset:
            v[a] = 1
            w[a] = 1 if a in squares else -1
        periods.append(cyclo_reduce(v, p))
        signed.append(cyclo_reduce(w, p))
    e0=periods[0]
    e02=cmul(e0,e0,p)
    e03=cmul(e02,e0,p)
    require([e03[k]+e02[k]-4*e0[k]+(1 if k==0 else 0)
             for k in range(p-1)] == [0]*(p-1), 'Period polynomial failed')
    for j in range(3):
        require(cembed(ETA[j], periods[0], p) == periods[j], 'Period embedding failed')
    gauss = cyclo_reduce([0]+[1 if a in squares else -1 for a in range(1, p)], p)
    for factor, e in (([-x for x in signed[1]], ALPHA), (signed[2], BETA), (signed[0], GAMMA)):
        require(cmul(factor, cembed(e, periods[0], p), p) == gauss, 'Gauss-sum identity failed')
    require(cmul(gauss, gauss, p) == [13]+[0]*11, 'Gauss-sum square failed')
    # Check each palindromic quartic directly in the cyclotomic ring.
    c_one = [1]+[0]*11
    c_zero = [0]*12
    for j, coset in enumerate(COSETS):
        f = [c_one]
        for a in coset:
            z = cyclo_reduce([0]*a+[1], p)
            new = [c_zero.copy() for _ in range(len(f)+1)]
            for k, ck in enumerate(f):
                new[k] = [u+v for u, v in zip(new[k], ck)]
                prod = cmul(ck, z, p)
                new[k+1] = [u-v for u, v in zip(new[k+1], prod)]
            f = new
        expected = [ONE, neg(ETA[j]), add((2, 0, 0), ETA[(j-1) % 3]), neg(ETA[j]), ONE]
        require(f == [cembed(e, periods[0], p) for e in expected], 'Quartic identity failed')
    print('PASS: period polynomial and embeddings, three Gauss-sum identities, and three quartics')


def cusp_checks() -> None:
    b2 = lambda x: x*x-x+Fraction(1, 6)
    t_exps = ((2, 1), (3, 1), (4, -1), (6, -1))
    h_exps = ((2, -6), (3, -6))
    for exps in (t_exps, h_exps):
        require(sum(e for g, e in exps) % 12 == 0, 'First modularity congruence failed')
        require(sum(g*g*e for g, e in exps) % 13 == 0, 'Second modularity congruence failed')
    def row(exps):
        return [Fraction(13, 2)*sum(e*b2(Fraction(a*g % 13, 13)) for g, e in exps)
                for a in range(1, 7)]
    t_orders, h_orders = row(t_exps), row(h_exps)
    require(t_orders == [1, -1, -1, 0, 1, 0], 'Cusp orders of t failed')
    require(h_orders == [-1, 5, 5, -1, -1, -1], 'Cusp orders of G_1^6 failed')
    require(sum(e for g, e in t_exps)*Fraction(1, 12) == 0, 'Other cusp orders of t failed')
    require(sum(e for g, e in h_exps)*Fraction(1, 12) == -1, 'Other cusp orders of G_1^6 failed')
    print('PASS: modularity congruences for t and G_1^6')
    print('Cusp orders of t:     ', [int(v) for v in t_orders], '; other six: 0')
    print('Cusp orders of G_1^6: ', [int(v) for v in h_orders], '; other six: -1')


def series_checks(n: int) -> None:
    require(ALPHA == add(BETA, GAMMA), 'alpha=beta+gamma failed')
    require(add(mul(GAMMA, GAMMA), mul(ALPHA, BETA)) == (13, 0, 0), 'Matrix square failed')
    require(add(mul(BETA, BETA), mul(ALPHA, GAMMA)) == (13, 0, 0), 'Mobius determinant failed')
    require(mul(mul(ALPHA, BETA), GAMMA) == (13, 0, 0), 'Period product failed')
    p1, p2 = products(1, n), products(2, n)
    t1, t2 = twisted(1, n), twisted(2, n)
    qp2 = [ZERO]+p2[:n]
    a, d = smul(t1, p1, n), smul(t2, p1, n)
    b, c = smul(t1, qp2, n), smul(t2, qp2, n)
    u = [sub(x, y) for x, y in zip(a, d)]
    coeffs = [add(add(mul(mul(GAMMA, BETA), u[k]), mul(mul(GAMMA, ALPHA), b[k])),
                  mul(mul(BETA, BETA), c[k])) for k in range(n+1)]
    bad = [(k, x) for k, x in enumerate(coeffs) if x != ZERO]
    require(not bad, f'Nonzero Xi coefficients: {bad}')
    table = [((0,0,0),(0,0,0),(0,0,0)),
             ((-5,3,2),(1,0,0),(1,0,0)),
             ((-7,6,3),(-2,2,1),(3,-1,-1)),
             ((-22,15,9),(0,3,1),(7,-3,-2)),
             ((-41,30,17),(-3,7,3),(14,-5,-4))]
    require([(u[k], b[k], c[k]) for k in range(5)] == table, 'Printed coefficient table failed')
    print(f'PASS: Xi coefficients q^0 through q^{n} vanish exactly')
    print('PASS: all five rows of the displayed coefficient table')
    # Invert P_1 to check the corrected q-series for t through q^12.
    m = 12
    p1i = [e[0] for e in products(1, m)]
    p2i = [e[0] for e in products(2, m)]
    quotient = [0]*(m+1)
    for k in range(m+1):
        quotient[k] = p2i[k]-sum(p1i[i]*quotient[k-i] for i in range(1, k+1))
    tt = [0]+quotient[:m]
    require(tt == [0,1,0,-1,-1,1,1,0,0,0,0,-2,-1], 'Expansion of t failed')
    print('PASS: t=q-q^3-q^4+q^5+q^6-2q^11-q^12+O(q^13)')


def primes_below(bound: int) -> list[int]:
    sieve = bytearray(b'\x01') * max(2, bound)
    sieve[:2] = b'\x00\x00'
    for p in range(2, isqrt(max(0, bound-1))+1):
        if sieve[p]:
            sieve[p*p:bound:p] = b'\x00' * len(range(p*p, bound, p))
    return [p for p in range(2, bound) if sieve[p]]


def scan_primes(bound: int) -> None:
    eligible, matches = [], []
    for p in primes_below(bound):
        if p % 3 != 1:
            continue
        eligible.append(p)
        cubes = {pow(a, 3, p) for a in range(1, p)}
        remaining = set(range(1, p))
        exps = []
        while remaining:
            a = min(remaining)
            coset = {a*c % p for c in cubes}
            remaining -= coset
            # e_j=sum_a(6a^2-6pa+p^2)/(12p).
            numerator = sum(6*x*x-6*p*x+p*p for x in coset if 2*x < p)
            exps.append(Fraction(numerator, 12*p))
        require(sum(exps) == Fraction(1-p, 24), f'Exponent sum failed at {p}')
        if len(set(exps)) < 3:
            matches.append((p, exps))
    if bound == 4000:
        require(len(eligible) == 271 and [p for p, _ in matches] == [13], 'Prime scan failed')
    print(f'Exact exponent scan: {len(eligible)} primes p=1 mod 3 below {bound}')
    print('Primes with repeated exponents:', [p for p, _ in matches])
    print('This finite scan is not a classification of Fricke transformation laws.')


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--order', type=int, default=24, help='highest checked q exponent, at least 4')
    parser.add_argument('--scan-bound', type=int, default=0, help='optional exclusive prime bound')
    args = parser.parse_args()
    if args.order < 4 or args.scan_bound < 0:
        parser.error('--order must be at least 4 and --scan-bound must be nonnegative')
    gauss_checks()
    cusp_checks()
    series_checks(args.order)
    if args.scan_bound:
        scan_primes(args.scan_bound)
    print('All requested finite checks passed. See the paper for the analytic proof.')


if __name__ == '__main__':
    main()

